Development of a Novel Impedance-Controlled Quasi-Direct-Drive Robot Hand

Most robotic hands and grippers rely on actuators with large gearboxes and force sensors for controlling gripping force. However, this might not be ideal for tasks which require the robot to interact with an unstructured and/or unknown environment. We propose a novel quasi-direct-drive two-fingered robotic hand with variable impedance control in the joint space and Cartesian space. The hand has a total of four degrees of freedom, a backdrivable gear train, and four brushless direct current (BLDC) motors. Field-Oriented Control (FOC) with current sensing is used to control motor torques. Variable impedance control allows the hand to perform dexterous manipulation tasks while being safe during human-robot interaction. The quasi-direct-drive actuators enable the fingers to handle contact with the environment without the need for complicated tactile or force sensors. A majority 3D printed assembly makes this a low-cost research platform built with affordable off-the-shelf components. The hand demonstrates grasping with force-closure and form-closure, stable grasps in response to disturbances, tasks exploiting contact with the environment, simple in-hand manipulation, and a light touch for handling fragile objects.

==> CitationChecker.py <==
import os

# get the citations in the .tex files

# acquire the path of all files
tex_paths = []
for path, subdirs, files in os.walk('.'):
    for name in files:
        if name[-4:] == '.tex':
            tex_paths.append(os.path.join(path, name))
# acquire all mentioned ciation identifiers
cites = []
for path in tex_paths:
    file = open(path)
    text = file.read()
    pieces = text.split('\cite{')[1:] # ignore the first piece
    for p in pieces:
        cites += [s.strip() for s in p[:p.index('}')].split(',')]

        
# acquire all citations in .bib file
file = open('main.bib', encoding="utf-8")
text = file.read()
pieces = text.split('@')[1:] # ignore the first piece
papers = [p[p.index('{')+1 : p.index(',')].strip() for p in pieces]

# count
counts = dict()
for p in papers:
    counts[p] = 0
    
for c in cites:
    if c: # avoid empty strings
        counts[c] += 1
    
counts = {k: v for k, v in sorted(counts.items(), key=lambda item: item[1])} # sort by counts
# https://stackoverflow.com/a/613218/7037749

# output
out = open('CitationCounts.csv', 'w')
# count citations in tex, for double check
out.write('total' + ',' + str(sum([1 for k, v in counts.items() if v > 0])) + '/' + str(len(counts)) + '\n') 

for paper in counts:
    out.write(paper + ',' + str(counts[paper]) + '\n')
    
